PhD Forum: Efficient Privacy-Preserving Processing via Memory-Centric Computing

Privacy-preserving computation techniques like homomorphic encryption (HE) and secure multi-party computation (SMPC) enhance data security by enabling processing on encrypted data. However, the significant computational and CPU-DRAM data movement overhead resulting from the underlying cryptographic algorithms impedes the adoption of these techniques in practice. Existing approaches focus on improving computational overhead using specialized hardware like GPUs and FPGAs, but these methods still suffer from the same processor-DRAM overhead. Novel hardware technologies that support in-memory processing have the potential to address this problem. Memory-centric computing, or processing-in-memory (PIM), brings computation closer to data by introducing low-power processors called data processing units (DPUs) into memory. Besides its in-memory computation capability, PIM provides extensive parallelism, resulting in significant performance improvement over state-of-the-art approaches. We propose a framework that uses recently available PIM hardware to achieve efficient privacy-preserving computation. Our design consists of a four-layer architecture: (1) an application layer that decouples privacy-preserving applications from the underlying protocols and hardware; (2) a protocol layer that implements existing secure computation protocols (HE and MPC); (3) a data orchestration layer that leverages data compression techniques to mitigate the data transfer overhead between DPUs and host memory; (4) a computation layer which implements DPU kernels on which secure computation algorithms are built.

==> clean.sh <==
rm -f *.aux *.blg *.log *.blg *.gz *.fls *.fdb_latexmk *.out


==> make.sh <==
#!/bin/bash

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
	epstopdf $i
    fi
done

pdflatex main
bibtex  main
pdflatex main
pdflatex main



==> plots/upmem3_1024_dpus/results/data_analysis.py <==
#
# Get final results from raw data
#

import csv
import statistics
import os


powers = [10, 12, 14, 16, 18, 20]

def get_median(input_file):
    # read data from CSV file
    data = []
    with open(input_file, 'r') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            try:
                data.append(float(row[0]))  # Assuming the column contains numerical values
            except ValueError:
                pass  # Ignore non-numeric values
    # Calculate the median
    median = statistics.median(data)
    return median

def write_cpu_results(bench_name):
    base_path = f"./cpu/{bench_name}"
    final_results_path = f"./cpu/cpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_time(ms)'])
    
        for n in powers:
            file_path = f"{base_path}/cpu_time_{n}.csv"
            median = get_median(file_path)
            writer.writerow([n, median])
            
        
def write_dpu_results(bench_name):
    base_path = f"./dpu/{bench_name}"
    final_results_path = f"./dpu/dpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_dpu_copy_time(ms)','dpu_time(ms)','dpu_cpu_copy_time(ms)'])
    
        for n in powers:
            cpu_dpu_file = f"{base_path}/cpu_dpu_copy_{n}.csv"
            exec_time_file = f"{base_path}/dpu_time_{n}.csv"
            dpu_cpu_file = f"{base_path}/dpu_cpu_copy_{n}.csv"             
             
             
            cpu_dpu_copy_median = get_median(cpu_dpu_file)
            exec_time_median = get_median(exec_time_file)
            dpu_cpu_copy_median = get_median(dpu_cpu_file)
            
            writer.writerow([n, cpu_dpu_copy_median, exec_time_median, dpu_cpu_copy_median])


def generate_cpu_results():
    write_cpu_results("addition")
    write_cpu_results("coeffwise_multi")
    write_cpu_results("naive_multi")    


def generate_dpu_results():
    write_dpu_results("addition")
    write_dpu_results("coeffwise_multi")
    write_dpu_results("naive_multi")    



generate_dpu_results()
generate_cpu_results()
